Brain Tumor Diagnosis and Classification via Pre-Trained Convolutional Neural Networks

The brain tumor is the most aggressive kind of tumor and can cause low life expectancy if diagnosed at the later stages. Manual identification of brain tumors is tedious and prone to errors. Misdiagnosis can lead to false treatment and thus reduce the chances of survival for the patient. Medical resonance imaging (MRI) is the conventional method used to diagnose brain tumors and their types. This paper attempts to eliminate the manual process from the diagnosis process and use machine learning instead. We proposed the use of pretrained convolutional neural networks (CNN) for the diagnosis and classification of brain tumors. Three types of tumors were classified with one class of non-tumor MRI images. Networks that has been used are ResNet50, EfficientNetB1, EfficientNetB7, EfficientNetV2B1. EfficientNet has shown promising results due to its scalable nature. EfficientNetB1 showed the best results with training and validation accuracy of 87.67% and 89.55%, respectively.

==> classification.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "k_mSn4ZqzTum"
      },
      "outputs": [],
      "source": [
        "from google.colab import drive\n",
        "drive.mount('/content/drive')"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "Uq4sMvwdIf0Q"
      },
      "outputs": [],
      "source": [
        "!sudo add-apt-repository -y ppa:alessandro-strada/ppa 2>&1 > /dev/null\n",
        "!sudo apt-get update -qq 2>&1 > /dev/null\n",
        "!sudo apt -y install -qq google-drive-ocamlfuse 2>&1 > /dev/null\n",
        "!google-drive-ocamlfuse"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "XakX6GL9Igg6"
      },
      "outputs": [],
      "source": [
        "!sudo apt-get install -qq w3m # to act as web browser \n",
        "!xdg-settings set default-web-browser w3m.desktop # to set default browser\n",
        "%cd /content\n",
        "!mkdir drive\n",
        "%cd drive\n",
        "!mkdir MyDrive\n",
        "%cd ..\n",
        "%cd ..\n",
        "!google-drive-ocamlfuse /content/drive/MyDrive"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "kvCc5ZKIUyMJ"
      },
      "outputs": [],
      "source": [
        "import matplotlib.pyplot as plt\n",
        "import numpy as np"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "8Dfp3AXFPhVM"
      },
      "outputs": [],
      "source": [
        "from tensorflow.keras.applications.resnet50 import preprocess_input\n",
        "from tensorflow.keras.applications import ResNet50\n",
        "\n",
        "HEIGHT = 512\n",
        "WIDTH = 512\n",
        "\n",
        "base_model = ResNet50(weights='imagenet', \n",
        "                      include_top=False, \n",
        "                      input_shape=(HEIGHT, WIDTH, 3))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "UIqm7vHsUyML"
      },
      "outputs": [],
      "source": [
        "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
        "\n",
        "TRAIN_DIR = \"/content/drive/MyDrive/Dima/2_classification/brain_data_1/Training\" \n",
        "VAL_DIR = \"/content/drive/MyDrive/Dima/2_classification/brain_data_1/Testing\" \n",
        "BATCH_SIZE = 8\n",
        "\n",
        "train_datagen =  ImageDataGenerator(preprocessing_function=preprocess_input, rotation_range=90, horizontal_flip=True,vertical_flip=True)\n",
        "#train_datagen =  ImageDataGenerator()\n",
        "\n",
        "train_generator = train_datagen.flow_from_directory(\n",
        "    TRAIN_DIR,\n",
        "    color_mode=\"rgb\", \n",
        "    target_size=(HEIGHT, WIDTH), \n",
        "    batch_size=BATCH_SIZE) # set as training data\n",
        "\n",
        "validation_generator = train_datagen.flow_from_directory(\n",
        "    VAL_DIR, \n",
        "    color_mode=\"rgb\", \n",
        "    target_size=(HEIGHT, WIDTH), \n",
        "    batch_size=BATCH_SIZE) # set as validation data\n",
        "\n",
        "#train_generator = train_datagen.flow_from_directory(TRAIN_DIR, \n",
        "#                                                    target_size=(HEIGHT, WIDTH), \n",
        "#                                                    batch_size=BATCH_SIZE)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "UcUsdByNZ4wu"
      },
      "outputs": [],
      "source": [
        "from tensorflow.keras.layers import Dense, Activation, Flatten, Dropout, AveragePooling2D\n",
        "from tensorflow.keras.models import Sequential, Model\n",
        "\n",
        "def build_finetune_model(base_model, dropout, fc_layers, num_classes):\n",
        "    for layer in base_model.layers:\n",
        "        layer.trainable = False\n",
        "\n",
        "    x = base_model.output\n",
        "    x = AveragePooling2D(pool_size = (4, 4), data_format = 'channels_last')(x)\n",
        "    x = Flatten()(x)\n",
        "    for fc in fc_layers:\n",
        "        # New FC layer, random init\n",
        "        \n",
        "        x = Dense(fc, activation='relu')(x) \n",
        "        x = Dropout(dropout)(x)\n",
        "\n",
        "    # New softmax layer\n",
        "    #x = Dense(1024, activation='relu')(x) \n",
        "    #x = Dropout(0.5)(x)\n",
        "    predictions = Dense(num_classes, activation='softmax')(x) \n",
        "\n",
        "    #x = Dense(64, activation = \"relu\")(x)\n",
        "    #x = Dropout(0.5)(x)\n",
        "    #x = Flatten(name = \"flatten1\")(x)\n",
        "    #predictions = Dense(3, activation = \"softmax\")(x)\n",
        "    \n",
        "    finetune_model = Model(inputs=base_model.input, outputs=predictions)\n",
        "\n",
        "    return finetune_model\n",
        "\n",
        "#class_list = [\"corona\", \"normal\", \"other\"]\n",
        "class_list = [\"glioma\", \"meningioma\", \"notumor\", \"pituitary\"]\n",
        "FC_LAYERS = [1024, 1024]\n",
        "dropout = 0.5\n",
        "\n",
        "finetune_model = build_finetune_model(base_model, dropout=dropout, fc_layers=FC_LAYERS, num_classes=len(class_list))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "QBhvygx7aELP"
      },
      "outputs": [],
      "source": [
        "# Plot the training and validation loss + accuracy\n",
        "def plot_training_acc(history):\n",
        "    acc = history.history['accuracy']\n",
        "    val_acc = history.history['val_accuracy']\n",
        "    #loss = history.history['loss']\n",
        "    #val_loss = history.history['val_loss']\n",
        "    epochs = range(len(acc))\n",
        "\n",
        "    plt.plot(epochs, acc, label='Training Accuracy')\n",
        "    plt.plot(epochs, val_acc, label='Validation Accuracy')\n",
        "    plt.title('Training and validation accuracy')\n",
        "    plt.legend()\n",
        "\n",
        "    # plt.figure()\n",
        "    #plt.plot(epochs, loss, 'r.')\n",
        "    # plt.plot(epochs, val_loss, 'r-')\n",
        "    # plt.title('Training and validation loss')\n",
        "    plt.savefig(fname = \"/content/drive/MyDrive/Dima/2_classification/plots_data_1/img_cls_accuracy_ResNet50_8_0_0001.png\", dpi = 900)\n",
        "    plt.show()\n",
        "\n",
        "    #plt.savefig('acc_vs_epochs.png')\n",
        "\n",
        "# Plot the training and validation loss + accuracy\n",
        "def plot_training_loss(history):\n",
        "    #acc = history.history['accuracy']\n",
        "    #val_acc = history.history['val_acc']\n",
        "    loss = history.history['loss']\n",
        "    val_loss = history.history['val_loss']\n",
        "    epochs = range(len(loss))\n",
        "\n",
        "    #plt.plot(epochs, acc)\n",
        "    #plt.plot(epochs, val_acc, 'r')\n",
        "    #plt.title('Training and validation accuracy')\n",
        "\n",
        "    # plt.figure()\n",
        "    plt.plot(epochs, loss, label='Training Loss')\n",
        "    plt.plot(epochs, val_loss, label='Validation Loss')\n",
        "    plt.title('Training and validation loss')\n",
        "    plt.legend()\n",
        "    plt.savefig(fname = \"/content/drive/MyDrive/Dima/2_classification/plots_data_1/img_cls_loss_ResNet50_8_0_0001.png\", dpi = 900)\n",
        "    plt.show()\n",
        "\n",
        "    #plt.savefig('acc_vs_epochs.png')\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "background_save": true
        },
        "id": "eyVqEH9GaIBe"
      },
      "outputs": [],
      "source": [
        "from tensorflow.keras.optimizers import SGD, Adam\n",
        "from tensorflow.keras.callbacks import ModelCheckpoint, EarlyStopping\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "NUM_EPOCHS = 50\n",
        "BATCH_SIZE = 8\n",
        "num_train_images = 8440\n",
        "\n",
        "adam = Adam(lr=0.001)\n",
        "#finetune_model.load_weights(\"/content/drive/MyDrive/Dima/2_classification/models_data_1/ResNet50_img_cls_weights_8_0_0001.h5\")\n",
        "finetune_model.compile(adam, loss='categorical_crossentropy', metrics=['accuracy'])\n",
        "\n",
        "filepath=\"/content/drive/MyDrive/Dima/2_classification/models_data_1/ResNet50_img_cls_weights_8_0_0001.h5\"\n",
        "#checkpoint = ModelCheckpoint(filepath, monitor=[\"acc\"], verbose=1, mode='max')\n",
        "checkpoint = ModelCheckpoint(filepath, monitor=\"val_loss\", mode=\"min\", save_best_only = True, verbose=1)\n",
        "earlystop = EarlyStopping(monitor = 'val_loss', min_delta = 0, patience = 9, verbose = 1, restore_best_weights = True)\n",
        "callbacks_list = [checkpoint, earlystop] \n",
        "\n",
        "history = finetune_model.fit(train_generator, epochs=NUM_EPOCHS, workers=8,\n",
        "                             steps_per_epoch=num_train_images // BATCH_SIZE, \n",
        "                             validation_data = validation_generator,\n",
        "                             shuffle=True, callbacks=callbacks_list)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "background_save": true
        },
        "id": "d_9pmoZMUyMT"
      },
      "outputs": [],
      "source": [
        "plot_training_acc(history)\n",
        "plot_training_loss(history)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "background_save": true
        },
        "id": "fDVNCslCvNl8"
      },
      "outputs": [],
      "source": [
        "history.history"
      ]
    }
  ],
  "metadata": {
    "accelerator": "GPU",
    "colab": {
      "collapsed_sections": [],
      "name": "classification.ipynb",
      "provenance": []
    },
    "kernelspec": {
      "display_name": "Python 3",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.9.6"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
